Dimension-Calibrated Unexplained Mass: An Interpretable Drift Statistic for Contamination Monitoring in Data Streams

Drift detectors that work tend not to explain themselves, and drift detectors that explain themselves tend to fail in high dimension. We close that gap for Gaussian mixture models (GMMs): each fitted component is a named "regime," and the fraction of a stream window matching no regime -- its unexplained mass -- is a drift signal that is simultaneously its own explanation. We identify why this statistic collapses in high dimension and repair it. Under a correct component a normal point in d dimensions lies about sqrt(d) sigma from the mean, so once d exceeds 9 essentially every point exceeds a fixed 3-sigma radius: window-level ROC-AUC is exactly 0.50 on Satellite (d=36) and Optdigits (d=64). Calibrating the radius to sqrt(chi-squared_d(0.99)) removes the collapse -- AUC 1.00 and 0.89 -- while leaving low dimensions unchanged. Across seven public benchmarks, five seeds, and eight model-free detectors spanning the kernel, classifier, projection, density-difference, transport, likelihood and partition families, the repaired statistic is best or tied-best on five of seven datasets at 10% window contamination (its two losses are Pendigits, where the whole field beats it, and Optdigits), and as contamination becomes sparse the sample-level detectors fade toward chance while it degrades most gracefully: at 2% its mean AUC across the benchmarks is 0.86 against at most 0.73 for any model-free detector (1.00 vs. MMD's 0.72 on KDD-http) -- while alone among them reporting which regime the data left and how far outside it the window lies. We delimit its scope honestly: unexplained mass detects and explains novel-regime drift but is blind by construction to in-support re-weighting of known regimes, where distribution-level tests are required and explain nothing; and the underlying density model's EVT-calibrated false-alarm rates degrade above d of about 36. All code and experiments are released.

==> anc/README.md <==
# `gmmad` — GMM anomaly & drift detection (experiment code)

Reproducible code for the paper *Interpretable Anomaly and Drift Detection with
Gaussian Mixture Models and Closed-Form Distribution Divergences*.

## Install & run

```bash
pip install -r requirements.txt
python3 run_experiments.py        # downloads data, runs everything, writes outputs/
```

The first run downloads the public datasets via scikit-learn / OpenML (network
required) and caches the processed arrays under `outputs/cache/*.npz`; later runs
are fast and offline. Total runtime is a few minutes on a laptop.

## What it produces (`outputs/`)

| File | Content |
|---|---|
| `results.json` | all metrics (benchmark + drift) |
| `tab_datasets.tex`, `tab_benchmark.tex`, `tab_drift.tex` | LaTeX tables `\input` by the paper |
| `fig_benchmark.{png,pdf}` | BIC curve + ROC curves |
| `fig_drift.{png,pdf}` | Cauchy–Schwarz divergence histograms |
| `run.log` | full stdout of the last run |

## Package layout (`gmmad/`)

| Module | Purpose |
|---|---|
| `datasets.py` | loaders for KDD-http/smtp, Mammography, Shuttle, Pendigits, Satellite, with documented anomaly conventions and caching |
| `divergence.py` | **exact closed-form Cauchy–Schwarz divergence** between GMMs, plus the Goldberger KL approximation and its Jeffreys symmetrisation |
| `detectors.py` | `GMMDetector` (BIC model selection + NLL scoring) and baselines: Isolation Forest, LOF, one-class SVM |
| `thresholding.py` | Extreme-Value-Theory (Peaks-Over-Threshold / Generalized Pareto) thresholds at a target false-alarm rate |
| `benchmark.py` | detector × dataset ROC-AUC / AP table (semi-supervised protocol) |
| `drift.py` | windowed drift detection: per-window GMM vs. reference, Cauchy–Schwarz vs. Jeffreys ablation |

## Reproducing individual pieces

```bash
python3 -m gmmad.datasets                 # print dataset summary table
python3 -c "from gmmad import benchmark; print(benchmark.run_dataset('satellite'))"
python3 -c "from gmmad import drift;     print(drift.run_dataset('kdd-http'))"
```

## Notes on reproducibility

* All randomness is seeded (`random_state=0`); results are deterministic given
  the same scikit-learn version.
* The one-class SVM uses a Nyström kernel approximation with SGD so it scales to
  the larger benchmarks; exact OCSVM is `O(n^2)` and infeasible here.
* Anomaly-labelling conventions (e.g. the ODDS Shuttle rule, the Pendigits
  down-sampling) are documented in `datasets.py` docstrings and in each
  dataset's `info["convention"]`.


==> anc/finalize_outputs.py <==
"""Regenerate all LaTeX tables from an existing results.json, and rebuild the
figures. Tables come straight from the (5-seed) results; only the illustrative
figure arrays are recomputed (drift seed 0, interpret), avoiding a full rerun.
"""
import json
import os

from gmmad import drift, interpret
import run_experiments as R

OUT = os.path.join(os.path.dirname(os.path.abspath(__file__)), "outputs")
res = json.load(open(os.path.join(OUT, "results.json")))

# ---- text tables straight from the 5-seed results.json ----
tables = {
    "tab_datasets": R.datasets_table(res["datasets"]),
    "tab_benchmark": R.benchmark_table(res["benchmark"]),
    "tab_capabilities": R.capabilities_table(),
    "tab_driftcmp": R.driftcmp_table(res["drift"]),
    "tab_reweight": R.reweight_table(res["reweight"]),
    "tab_evt": R.evt_table(res["benchmark"]),
    "tab_regimes": R.regimes_table(res["interpret"]),
}
for stem, tex in tables.items():
    with open(os.path.join(OUT, stem + ".tex"), "w") as f:
        f.write(tex + "\n")
print("tables regenerated from results.json")

# ---- figures: recompute only the arrays they need ----
R.fig_bic_and_roc(res["benchmark"])                      # refits, fast

dr0 = drift.run_all(n_windows=40)                        # seed 0 -> _arrays
means = {d["dataset"]: d["cs"]["auc_mean"] for d in res["drift"]}
for d in dr0:                                            # title = 5-seed mean
    d["cs"]["auc"] = means[d["dataset"]]
R.fig_drift(dr0)

cs = interpret.case_study("kdd-http")
cs2 = interpret.case_study("mammography")
R.fig_interpret(cs, cs2)
print("figures rebuilt")


==> anc/gmmad/__init__.py <==
"""gmmad -- GMM-based anomaly & drift detection with interpretable regimes.

Modules:
    datasets     public benchmark loaders (documented anomaly conventions)
    divergence   closed-form Cauchy-Schwarz + approximate KL between GMMs
    detectors    GMM(NLL) detector + Isolation Forest / LOF / OCSVM baselines
    thresholding Extreme-Value-Theory (Peaks-Over-Threshold) thresholds
    benchmark    detector x dataset ROC-AUC / AP table
    drift        windowed GMM drift detection via Cauchy-Schwarz divergence
"""

__all__ = [
    "datasets",
    "divergence",
    "detectors",
    "thresholding",
    "benchmark",
    "drift",
]


==> anc/gmmad/baselines.py <==
"""Model-free drift-detection baselines from the recent literature.

Each detector is fitted once on a reference (normal) sample and then returns
a scalar drift score per test window, matching the protocol of `drift.py`
(higher score = more drift). All are batch two-sample statistics:

* C2ST  -- classifier two-sample test (Lopez-Paz & Oquab, ICLR 2017); the
           domain-classifier drift signal of D3 (Gozuacik et al., CIKM 2019).
* SPLL  -- semi-parametric log-likelihood change detector
           (Kuncheva, IEEE TKDE 2013): cluster one sample with a shared
           covariance, score the other by its mean min-Mahalanobis^2, and take
           the max over both directions, SPLL = max(s(ref->win), s(win->ref)),
           as in the original paper.
* PCA-CD -- drift quantification along reference principal components
           (Goldenberg & Webb, KAIS 2020), instantiated with a per-component
           Kolmogorov-Smirnov statistic, aggregated by the maximum.
* LSDD  -- least-squares density difference (Sugiyama et al., 2013; used as
           a drift detector by Bu et al., IEEE TNNLS 2018).
* SWD   -- sliced Wasserstein-1 distance (random projections).

Scores are only used for window-level ranking (ROC-AUC), so each statistic
may be reported up to a fixed positive scale per dataset.
"""

import numpy as np
from scipy.spatial.distance import cdist, pdist
from scipy.stats import ks_2samp, wasserstein_distance
from sklearn.cluster import KMeans
from sklearn.decomposition import PCA
from sklearn.linear_model import LogisticRegression
from sklearn.metrics import roc_auc_score
from sklearn.model_selection import StratifiedKFold, cross_val_predict


class DriftBaselines:
    """Fit on a reference sample; each method scores one window.

    `full_ref` (optional) is the complete training set: the partition-based
    detectors (QuantTree, EI-kMeans) are built on it when given, since both
    papers assume references of thousands of points -- the same information
    the reference GMM itself is fitted on.
    """

    def __init__(self, ref, k=3, seed=0, n_centers=300, n_proj=128,
                 lsdd_lambda=1e-3, full_ref=None):
        from .partitions import EIkMeans, QuantTree
        self.ref = np.asarray(ref, float)
        self.seed = seed
        rng = np.random.RandomState(seed)
        pref = self.ref if full_ref is None else np.asarray(full_ref, float)
        self._qtree = QuantTree(pref, seed=seed)
        self._eik = EIkMeans(pref, nu_test=len(self.ref), seed=seed)

        # shared standardisation from reference statistics; features that are
        # (near-)constant in the reference keep unit scale, so that a genuine
        # deviation there is measured in raw units instead of exploding
        self.mu_ = self.ref.mean(0)
        sd = self.ref.std(0)
        sd[sd < 1e-9 * max(sd.max(), 1.0)] = 1.0
        self.sd_ = sd
        Z = self._z(self.ref)

        d = Z.shape[1]

        # --- SPLL: k-means + pooled within-cluster covariance ------------
        self.spll_k_ = k
        self.spll_centers_, self.spll_prec_ = self._spll_fit(Z, k, seed)

        # --- PCA-CD: reference principal components -----------------------
        self.pca_ = PCA(n_components=min(d, len(Z) - 1)).fit(Z)
        # keep the components explaining 99.9% of variance (drops noise dims)
        m = int(np.searchsorted(np.cumsum(self.pca_.explained_variance_ratio_),
                                0.999) + 1)
        self.pca_m_ = m
        self.ref_proj_ = self.pca_.transform(Z)[:, :m]

        # --- LSDD: centers and bandwidth fixed from the reference ---------
        idx = rng.choice(len(Z), min(n_centers, len(Z)), replace=False)
        self.lsdd_centers_ = Z[idx]
        med = np.median(pdist(self.lsdd_centers_))
        self.lsdd_sigma2_ = med ** 2 + 1e-12
        # Gaussian-overlap Gram matrix, up to the (pi sigma^2)^{d/2} constant
        # (a fixed per-dataset factor, folded into the ridge parameter).
        D2 = cdist(self.lsdd_centers_, self.lsdd_centers_, "sqeuclidean")
        H = np.exp(-D2 / (4.0 * self.lsdd_sigma2_))
        self.lsdd_solve_ = np.linalg.inv(
            H + lsdd_lambda * np.eye(len(H)))
        self.lsdd_H_ = H
        self._lsdd_href_ = self._lsdd_h(Z)

        # --- SWD: fixed random projection directions ----------------------
        P = rng.randn(n_proj, d)
        self.proj_ = P / np.linalg.norm(P, axis=1, keepdims=True)
        self.ref_slices_ = Z @ self.proj_.T

    def _z(self, X):
        return (np.asarray(X, float) - self.mu_) / self.sd_

    # ---------------------------------------------------------------- C2ST
    def c2st(self, win):
        """Out-of-fold ROC-AUC of a domain classifier (0.5 = no drift)."""
        X = np.vstack([self._z(self.ref), self._z(win)])
        y = np.r_[np.zeros(len(self.ref)), np.ones(len(win))]
        cv = StratifiedKFold(5, shuffle=True, random_state=self.seed)
        clf = LogisticRegression(max_iter=1000, class_weight="balanced")
        p = cross_val_predict(clf, X, y, cv=cv, method="predict_proba")[:, 1]
        return float(roc_auc_score(y, p))

    # ---------------------------------------------------------------- SPLL
    @staticmethod
    def _spll_fit(Z, k, seed):
        """k-means centers + inverse pooled within-cluster covariance."""
        km = KMeans(n_clusters=k, n_init=10, random_state=seed).fit(Z)
        d = Z.shape[1]
        pooled = np.zeros((d, d))
        for j in range(k):
            Cj = Z[km.labels_ == j]
            if len(Cj) > 1:
                pooled += np.cov(Cj.T, bias=True) * len(Cj)
        pooled /= len(Z)
        # scale-aware ridge: keeps the precision bounded when the pooled
        # covariance is near-singular (high d, few points per cluster)
        pooled += 1e-3 * (np.trace(pooled) / d) * np.eye(d)
        return km.cluster_centers_, np.linalg.inv(pooled)

    @staticmethod
    def _spll_score(centers, prec, Z):
        """Mean min squared Mahalanobis distance of Z to the given clusters."""
        diff = Z[:, None, :] - centers[None, :, :]
        m2 = np.einsum("nkd,de,nke->nk", diff, prec, diff)
        return float(m2.min(axis=1).mean())

    def spll(self, win):
        """SPLL = max of both directions (Kuncheva 2013)."""
        Z = self._z(win)
        s12 = self._spll_score(self.spll_centers_, self.spll_prec_, Z)
        cw, pw = self._spll_fit(Z, self.spll_k_, self.seed)
        Zr = self._z(self.ref)
        s21 = self._spll_score(cw, pw, Zr)
        return max(s12, s21)

    # -------------------------------------------------------------- PCA-CD
    def pca_cd(self, win):
        """Max per-component KS statistic between window and reference."""
        W = self.pca_.transform(self._z(win))[:, :self.pca_m_]
        return float(max(ks_2samp(self.ref_proj_[:, j], W[:, j]).statistic
                         for j in range(self.pca_m_)))

    # ---------------------------------------------------------------- LSDD
    def _lsdd_h(self, Z):
        K = np.exp(-cdist(Z, self.lsdd_centers_, "sqeuclidean")
                   / (2.0 * self.lsdd_sigma2_))
        return K.mean(axis=0)

    def lsdd(self, win):
        """Least-squares density-difference statistic 2 h'a - a'Ha."""
        h = self._lsdd_href_ - self._lsdd_h(self._z(win))
        a = self.lsdd_solve_ @ h
        return float(2.0 * h @ a - a @ self.lsdd_H_ @ a)

    # ----------------------------------------------------------------- SWD
    def swd(self, win):
        """Sliced Wasserstein-1 distance over fixed random projections."""
        S = self._z(win) @ self.proj_.T
        return float(np.mean([wasserstein_distance(self.ref_slices_[:, j],
                                                   S[:, j])
                              for j in range(S.shape[1])]))

    # ------------------------------------------------- partition detectors
    def qtree(self, win):
        """QuantTree Pearson statistic (Boracchi et al., ICML 2018)."""
        return self._qtree.score(win)

    def eik(self, win):
        """EI-kMeans chi-square score (Liu, Lu, Zhang, TCYB 2021)."""
        return self._eik.score(win)

    # scoring helper: all baselines at once
    NAMES = ("c2st", "spll", "pca_cd", "lsdd", "swd", "qtree", "eik")

    def all_scores(self, win):
        return {n: getattr(self, n)(win) for n in self.NAMES}


==> anc/gmmad/benchmark.py <==
"""Detector x dataset benchmark (semi-supervised / one-class protocol).

Protocol per dataset:
  * train each detector on 60% of the *normal* data only;
  * test on the remaining 40% normal + all anomalies;
  * report ROC-AUC and average precision (AP).
For the GMM detector we additionally record the BIC-selected number of
components and an EVT-thresholding operating point.
"""

import time

import numpy as np
from sklearn.metrics import average_precision_score, roc_auc_score

from . import datasets, thresholding
from .detectors import DETECTORS


def split(X, y, train_frac=0.6, seed=0):
    rng = np.random.RandomState(seed)
    idx = rng.permutation(len(y))
    X, y = X[idx], y[idx]
    normal = np.where(y == 0)[0]
    n_tr = int(train_frac * len(normal))
    train = normal[:n_tr]
    test = np.setdiff1d(np.arange(len(y)), train)
    return X[train], X[test], y[test]


def run_dataset(name, seed=0):
    X, y, info = datasets.load(name)
    Xtr, Xte, yte = split(X, y, seed=seed)
    out = {"dataset": name, "n": int(len(y)), "d": int(X.shape[1]),
           "pct_anom": round(100 * y.mean(), 3), "detectors": {}}
    for dname, make in DETECTORS.items():
        t0 = time.time()
        det = make().fit(Xtr)
        s = det.score(Xte)
        auc = roc_auc_score(yte, s)
        ap = average_precision_score(yte, s)
        rec = {"AUC": round(float(auc), 4), "AP": round(float(ap), 4),
               "sec": round(time.time() - t0, 1)}
        if dname == "GMM-NLL":
            rec["K"] = int(det.k_)
            s_tr = det.score(Xtr)
            for far in (1e-2, 1e-3):
                z = thresholding.evt_threshold(s_tr, far=far)
                tpr, fpr = thresholding.evaluate_threshold(s, yte, z)
                rec[f"evt_far{far}"] = {"tpr": round(tpr, 3),
                                        "fpr": round(fpr, 5)}
        out["detectors"][dname] = rec
    return out


def run_all(names=None, seed=0):
    names = names or list(datasets.LOADERS)
    return [run_dataset(n, seed=seed) for n in names]


def run_cv(names=None, seeds=(0, 1, 2, 3, 4)):
    """Repeated random-split cross-validation.

    Runs the benchmark for each seed and aggregates per-detector AUC/AP into
    mean and standard deviation across splits. Returns one row per dataset with
    ``detectors[name] = {AUC_mean, AUC_std, AP_mean, AP_std, K_mode}``.
    """
    names = names or list(datasets.LOADERS)
    rows = []
    for name in names:
        per_seed = [run_dataset(name, seed=s) for s in seeds]
        agg = {"dataset": name, "n": per_seed[0]["n"], "d": per_seed[0]["d"],
               "pct_anom": per_seed[0]["pct_anom"], "n_splits": len(seeds),
               "detectors": {}}
        for dname in per_seed[0]["detectors"]:
            aucs = [r["detectors"][dname]["AUC"] for r in per_seed]
            aps = [r["detectors"][dname]["AP"] for r in per_seed]
            rec = {"AUC_mean": round(float(np.mean(aucs)), 4),
                   "AUC_std": round(float(np.std(aucs)), 4),
                   "AP_mean": round(float(np.mean(aps)), 4),
                   "AP_std": round(float(np.std(aps)), 4)}
            if dname == "GMM-NLL":
                ks = [r["detectors"][dname]["K"] for r in per_seed]
                vals, counts = np.unique(ks, return_counts=True)
                rec["K_mode"] = int(vals[counts.argmax()])
                rec["K_all"] = [int(k) for k in ks]
                # aggregate EVT operating points across splits
                rec["evt"] = {}
                for far in (0.01, 0.001):
                    key = f"evt_far{far}"
                    tprs = [r["detectors"][dname][key]["tpr"] for r in per_seed]
                    fprs = [r["detectors"][dname][key]["fpr"] for r in per_seed]
                    rec["evt"][str(far)] = {
                        "target_far": far,
                        "achieved_fpr_mean": round(float(np.mean(fprs)), 5),
                        "achieved_fpr_std": round(float(np.std(fprs)), 5),
                        "tpr_mean": round(float(np.mean(tprs)), 3)}
            agg["detectors"][dname] = rec
        rows.append(agg)
    return rows


==> anc/gmmad/datasets.py <==
"""Public anomaly-detection benchmark loaders.

Every loader returns ``(X, y, info)`` where

    X    : float ndarray, shape (n, d)  -- features (already preprocessed)
    y    : int   ndarray, shape (n,)    -- 1 = anomaly, 0 = normal
    info : dict                         -- name, anomaly convention, etc.

Anomaly conventions are documented per dataset so the labels are reproducible.
Processed arrays are cached under ``outputs/cache/`` as ``.npz`` for fast reruns.
"""

import os

import numpy as np

_CACHE = os.path.join(os.path.dirname(os.path.dirname(os.path.abspath(__file__))),
                      "outputs", "cache")
os.makedirs(_CACHE, exist_ok=True)


# --------------------------------------------------------------------------
def _cache(name, build):
    path = os.path.join(_CACHE, name + ".npz")
    if os.path.exists(path):
        z = np.load(path, allow_pickle=True)
        return z["X"], z["y"], z["info"].item()
    X, y, info = build()
    np.savez_compressed(path, X=X, y=y, info=info)
    return X, y, info


def _standardize(X):
    mu = X.mean(0)
    sd = X.std(0)
    sd[sd == 0] = 1.0
    return (X - mu) / sd


# --------------------------------------------------------------------------
# KDD Cup 99 subsets (via scikit-learn)
# --------------------------------------------------------------------------
def _build_kdd(subset, percent10=True):
    from sklearn.datasets import fetch_kddcup99
    d = fetch_kddcup99(subset=subset, percent10=percent10, as_frame=True)
    X = d.data.astype(float).values
    y = (d.target.astype(str).values != b"normal.".decode()).astype(int)
    X = np.log1p(np.clip(X, 0, None))          # heavy-tailed byte counts
    X = _standardize(X)
    info = {"name": f"kdd-{subset}", "d": X.shape[1],
            "convention": "attack records = anomaly; log1p + z-score"}
    return X.astype(np.float64), y.astype(int), info


def kdd_http():
    return _cache("kdd_http", lambda: _build_kdd("http"))


def kdd_smtp():
    # Full SMTP (ODDS standard): ~95k samples, 30 anomalies (0.03%).
    return _cache("kdd_smtp", lambda: _build_kdd("smtp", percent10=False))


# --------------------------------------------------------------------------
# OpenML datasets
# --------------------------------------------------------------------------
def _fetch_openml(name):
    from sklearn.datasets import fetch_openml
    d = fetch_openml(name, version=1, as_frame=False, parser="liac-arff")
    X = np.asarray(d.data, dtype=float)
    y = np.asarray(d.target)
    return X, y


def _build_shuttle():
    # ODDS convention: class 1 = inliers; classes {2,3,5,6,7} = outliers;
    # class 4 discarded.
    X, y = _fetch_openml("shuttle")
    y = y.astype(int)
    keep = y != 4
    X, y = X[keep], y[keep]
    lab = np.where(y == 1, 0, 1).astype(int)
    X = _standardize(X)
    info = {"name": "shuttle", "d": X.shape[1],
            "convention": "class 1 = normal; {2,3,5,6,7} = anomaly; drop 4 (ODDS)"}
    return X.astype(np.float64), lab, info


def _build_satellite():
    X, y = _fetch_openml("satellite")
    lab = (np.asarray(y) == "Anomaly").astype(int)
    X = _standardize(X)
    info = {"name": "satellite", "d": X.shape[1],
            "convention": "native 'Anomaly'/'Normal' labels; z-score"}
    return X.astype(np.float64), lab, info


def _build_mammography():
    X, y = _fetch_openml("mammography")
    ys = np.asarray(y).astype(str)
    # '1' is the minority (micro-calcifications) = anomaly.
    lab = (ys == "1").astype(int)
    if lab.mean() > 0.5:                          # guard against label flip
        lab = 1 - lab
    X = _standardize(X)
    info = {"name": "mammography", "d": X.shape[1],
            "convention": "minority class = anomaly; z-score"}
    return X.astype(np.float64), lab, info


def _build_digit_downsample(name, anom_digit, rate=0.02):
    # ODDS-style construction: one digit class down-sampled to a rare anomaly.
    X, y = _fetch_openml(name)
    y = y.astype(int)
    rng = np.random.RandomState(0)
    normal_mask = y != anom_digit
    anom_mask = y == anom_digit
    n_normal = int(normal_mask.sum())
    target_anom = int(round(rate / (1 - rate) * n_normal))
    anom_idx = np.where(anom_mask)[0]
    anom_idx = rng.choice(anom_idx, min(target_anom, len(anom_idx)),
                          replace=False)
    idx = np.concatenate([np.where(normal_mask)[0], anom_idx])
    idx.sort()
    Xo = _standardize(X[idx])
    lab = np.isin(idx, anom_idx).astype(int)
    info = {"name": name, "d": Xo.shape[1],
            "convention": f"digit {anom_digit} down-sampled to ~{rate:.0%} = "
                          "anomaly (seed 0)"}
    return Xo.astype(np.float64), lab, info


def _build_pendigits():
    return _build_digit_downsample("pendigits", anom_digit=4)


def _build_optdigits():
    return _build_digit_downsample("optdigits", anom_digit=0)


def shuttle():
    return _cache("shuttle", _build_shuttle)


def satellite():
    return _cache("satellite", _build_satellite)


def mammography():
    return _cache("mammography", _build_mammography)


def pendigits():
    return _cache("pendigits", _build_pendigits)


def optdigits():
    return _cache("optdigits", _build_optdigits)


# --------------------------------------------------------------------------
# Registry (ordered by dimensionality)
# --------------------------------------------------------------------------
LOADERS = {
    "kdd-http": kdd_http,     # d=3
    "kdd-smtp": kdd_smtp,     # d=3
    "mammography": mammography,  # d=6
    "shuttle": shuttle,       # d=9
    "pendigits": pendigits,   # d=16
    "satellite": satellite,   # d=36
    "optdigits": optdigits,   # d=64
}


def load(name):
    return LOADERS[name]()


def summary():
    """Return a list of dataset summary dicts (n, d, #anomalies, %)."""
    rows = []
    for name, fn in LOADERS.items():
        X, y, info = fn()
        rows.append({
            "name": name, "n": int(len(y)), "d": int(X.shape[1]),
            "n_anom": int(y.sum()), "pct_anom": round(100 * y.mean(), 2),
            "convention": info["convention"],
        })
    return rows


if __name__ == "__main__":
    for r in summary():
        print(f"{r['name']:12s} n={r['n']:7d} d={r['d']:3d} "
              f"anom={r['n_anom']:6d} ({r['pct_anom']:5.2f}%)  {r['convention']}")


==> anc/gmmad/detectors.py <==
"""Anomaly detectors with a common interface.

Each detector implements ``fit(X_normal)`` and ``score(X) -> ndarray`` where a
*higher* score means *more anomalous*. All are trained on normal data only
(one-class / semi-supervised setting).
"""

import numpy as np
from sklearn.ensemble import IsolationForest
from sklearn.kernel_approximation import Nystroem
from sklearn.linear_model import SGDOneClassSVM
from sklearn.mixture import GaussianMixture
from sklearn.neighbors import LocalOutlierFactor
from sklearn.pipeline import make_pipeline


# --------------------------------------------------------------------------
class GMMDetector:
    """Gaussian Mixture density model; anomaly score = negative log-likelihood.

    The number of components is chosen by BIC over ``k_range``.
    """

    def __init__(self, k_range=range(1, 11), covariance_type="full",
                 random_state=0):
        self.k_range = list(k_range)
        self.covariance_type = covariance_type
        self.random_state = random_state
        self.gm_ = None
        self.k_ = None
        self.bic_curve_ = None

    def fit(self, X):
        bics, models = [], []
        for k in self.k_range:
            gm = GaussianMixture(
                n_components=k, covariance_type=self.covariance_type,
                random_state=self.random_state, reg_covar=1e-5,
                n_init=1, max_iter=200,
            ).fit(X)
            bics.append(gm.bic(X))
            models.append(gm)
        best = int(np.argmin(bics))
        self.gm_ = models[best]
        self.k_ = self.k_range[best]
        self.bic_curve_ = list(zip(self.k_range, bics))
        return self

    def score(self, X):
        return -self.gm_.score_samples(X)          # NLL


# --------------------------------------------------------------------------
class IForestDetector:
    def __init__(self, n_estimators=200, random_state=0):
        self.model = IsolationForest(n_estimators=n_estimators,
                                     random_state=random_state)

    def fit(self, X):
        self.model.fit(X)
        return self

    def score(self, X):
        return -self.model.score_samples(X)


class LOFDetector:
    def __init__(self, n_neighbors=20):
        self.model = LocalOutlierFactor(n_neighbors=n_neighbors, novelty=True)

    def fit(self, X):
        self.model.fit(X)
        return self

    def score(self, X):
        return -self.model.score_samples(X)


class OCSVMDetector:
    """Kernel one-class SVM approximated with Nystroem + SGD for scalability
    (exact OCSVM is O(n^2) and infeasible on the larger benchmarks)."""

    def __init__(self, n_components=200, nu=0.05, random_state=0,
                 max_train=20000):
        self.max_train = max_train
        self.random_state = random_state
        self.model = make_pipeline(
            Nystroem(gamma=None, n_components=n_components,
                     random_state=random_state),
            SGDOneClassSVM(nu=nu, random_state=random_state),
        )

    def fit(self, X):
        if len(X) > self.max_train:
            rng = np.random.RandomState(self.random_state)
            X = X[rng.choice(len(X), self.max_train, replace=False)]
        # median-heuristic gamma
        self.model.steps[0][1].gamma = _median_gamma(X)
        self.model.fit(X)
        return self

    def score(self, X):
        return -self.model.decision_function(X)


def _median_gamma(X, sample=1000):
    rng = np.random.RandomState(0)
    idx = rng.choice(len(X), min(sample, len(X)), replace=False)
    Xs = X[idx]
    from scipy.spatial.distance import pdist
    med = np.median(pdist(Xs))
    return 1.0 / (2 * med ** 2 + 1e-12)


# --------------------------------------------------------------------------
class ECODDetector:
    """ECOD (empirical-CDF outlier detection), parameter-free (PyOD)."""

    def __init__(self):
        from pyod.models.ecod import ECOD
        self.model = ECOD()

    def fit(self, X):
        self.model.fit(X)
        return self

    def score(self, X):
        return self.model.decision_function(X)


class COPODDetector:
    """COPOD (copula-based outlier detection), parameter-free (PyOD)."""

    def __init__(self):
        from pyod.models.copod import COPOD
        self.model = COPOD()

    def fit(self, X):
        self.model.fit(X)
        return self

    def score(self, X):
        return self.model.decision_function(X)


class AEDetector:
    """Shallow bottleneck autoencoder (sklearn MLP); score = reconstruction MSE.

    A lightweight, torch-free stand-in for a deep autoencoder baseline.
    """

    def __init__(self, random_state=0, max_train=20000):
        self.random_state = random_state
        self.max_train = max_train
        self.model = None

    def fit(self, X):
        from sklearn.neural_network import MLPRegressor
        if len(X) > self.max_train:
            rng = np.random.RandomState(self.random_state)
            X = X[rng.choice(len(X), self.max_train, replace=False)]
        h = max(2, X.shape[1] // 2)          # bottleneck
        self.model = MLPRegressor(hidden_layer_sizes=(h,), max_iter=300,
                                  random_state=self.random_state,
                                  early_stopping=True).fit(X, X)
        return self

    def score(self, X):
        return ((X - self.model.predict(X)) ** 2).mean(1)


DETECTORS = {
    "GMM-NLL": lambda: GMMDetector(),
    "IsolationForest": lambda: IForestDetector(),
    "LOF": lambda: LOFDetector(),
    "OCSVM": lambda: OCSVMDetector(),
    "ECOD": lambda: ECODDetector(),
    "COPOD": lambda: COPODDetector(),
    "AE": lambda: AEDetector(),
}


==> anc/gmmad/divergence.py <==
"""Distances between Gaussian Mixture Models.

The exact Kullback-Leibler divergence between two GMMs has **no closed form**.
This module provides:

* :func:`cauchy_schwarz` -- the Cauchy-Schwarz divergence, which *is* available
  in exact closed form for GMMs (Kampa et al., 2011). It is symmetric and
  bounded below by 0. This is the metric recommended in the paper as the
  principled replacement for the "KL for GMM" approximation.

* :func:`kl_goldberger` -- the matching-based KL *approximation* of Goldberger
  et al. (2003), included only for comparison / ablation. It is asymmetric.

Both operate on ``sklearn.mixture.GaussianMixture`` objects.
"""

import numpy as np
from scipy.special import logsumexp


# --------------------------------------------------------------------------
def _covs(gm):
    """Per-component full covariance matrices for any covariance_type."""
    k, d = gm.means_.shape
    ct = gm.covariance_type
    if ct == "full":
        return gm.covariances_
    if ct == "diag":
        return np.array([np.diag(c) for c in gm.covariances_])
    if ct == "spherical":
        return np.array([np.eye(d) * c for c in gm.covariances_])
    if ct == "tied":
        return np.array([gm.covariances_] * k)
    raise ValueError(f"unknown covariance_type {ct!r}")


def _log_gauss(diff, Sig, d):
    """log N(diff; 0, Sig)."""
    _, logdet = np.linalg.slogdet(Sig)
    sol = np.linalg.solve(Sig, diff)
    return -0.5 * (d * np.log(2 * np.pi) + logdet + diff @ sol)


def _log_inner(w1, m1, S1, w2, m2, S2):
    """log <f, g> = log sum_i sum_j w1_i w2_j N(m1_i-m2_j; 0, S1_i+S2_j)."""
    d = m1.shape[1]
    logterms = []
    for i in range(len(w1)):
        for j in range(len(w2)):
            lg = _log_gauss(m1[i] - m2[j], S1[i] + S2[j], d)
            logterms.append(np.log(w1[i]) + np.log(w2[j]) + lg)
    return logsumexp(np.array(logterms))


# --------------------------------------------------------------------------
def cauchy_schwarz(gm_a, gm_b):
    """Cauchy-Schwarz divergence CS(f,g) = -log( <f,g> / sqrt(<f,f><g,g>) ).

    Exact closed form for GMMs; symmetric; CS >= 0 with equality iff f == g.
    """
    wa, ma, Sa = gm_a.weights_, gm_a.means_, _covs(gm_a)
    wb, mb, Sb = gm_b.weights_, gm_b.means_, _covs(gm_b)
    log_fg = _log_inner(wa, ma, Sa, wb, mb, Sb)
    log_ff = _log_inner(wa, ma, Sa, wa, ma, Sa)
    log_gg = _log_inner(wb, mb, Sb, wb, mb, Sb)
    return float(-(log_fg - 0.5 * log_ff - 0.5 * log_gg))


def kl_goldberger(gm_a, gm_b):
    """Goldberger matching-based KL approximation D(f||g) (asymmetric).

    For each component i of f, match to the component j of g minimising
    KL(N_i || N_j') - log w'_j, then average weighted by w_i. Included for
    ablation against the exact Cauchy-Schwarz divergence.
    """
    wa, ma, Sa = gm_a.weights_, gm_a.means_, _covs(gm_a)
    wb, mb, Sb = gm_b.weights_, gm_b.means_, _covs(gm_b)
    d = ma.shape[1]
    total = 0.0
    for i in range(len(wa)):
        best = np.inf
        for j in range(len(wb)):
            best = min(best, _kl_gauss(ma[i], Sa[i], mb[j], Sb[j], d)
                       - np.log(wb[j]))
        # normalise by the f-side self term so identical GMMs -> 0
        self_best = min(_kl_gauss(ma[i], Sa[i], ma[k], Sa[k], d) - np.log(wa[k])
                        for k in range(len(wa)))
        total += wa[i] * (best - self_best)
    return float(max(total, 0.0))


def _kl_gauss(m0, S0, m1, S1, d):
    """KL( N(m0,S0) || N(m1,S1) ) for two Gaussians (closed form)."""
    S1inv = np.linalg.inv(S1)
    _, ld0 = np.linalg.slogdet(S0)
    _, ld1 = np.linalg.slogdet(S1)
    diff = m1 - m0
    return 0.5 * (np.trace(S1inv @ S0) + diff @ S1inv @ diff - d + ld1 - ld0)


# --------------------------------------------------------------------------
def jeffreys(gm_a, gm_b):
    """Symmetrised Goldberger KL (Jeffreys): D(f||g) + D(g||f)."""
    return kl_goldberger(gm_a, gm_b) + kl_goldberger(gm_b, gm_a)


==> anc/gmmad/drift.py <==
"""Windowed distributional-drift detection via GMM divergence.

A reference GMM is fitted on normal data. The stream is chopped into windows;
each window gets its own GMM, and we measure the divergence between the window
GMM and the reference. Clean (all-normal) windows should give small divergence;
contaminated windows (a fraction of injected anomalies) should give large
divergence. We report how well the divergence separates the two, and compare
the exact Cauchy-Schwarz divergence against the Goldberger-KL (Jeffreys)
approximation as an ablation.
"""

import numpy as np
from sklearn.metrics import roc_auc_score
from sklearn.metrics.pairwise import rbf_kernel
from sklearn.mixture import GaussianMixture

from . import datasets, divergence
from .baselines import DriftBaselines
from .benchmark import split
from .interpret import unexplained_fraction, unexplained_fraction_chi2

#: literature baselines scored alongside the GMM statistics and MMD
BASELINE_KEYS = DriftBaselines.NAMES  # ("c2st", "spll", "pca_cd", "lsdd", "swd")


def _fit(X, k, seed=0):
    return GaussianMixture(k, covariance_type="full", random_state=seed,
                           reg_covar=1e-5, n_init=1).fit(X)


def _median_gamma(X, rng, sample=500):
    from scipy.spatial.distance import pdist
    idx = rng.choice(len(X), min(sample, len(X)), replace=False)
    med = np.median(pdist(X[idx]))
    return 1.0 / (2 * med ** 2 + 1e-12)


def mmd2_rbf(X, Y, gamma):
    """Unbiased MMD^2 estimate between samples X and Y with an RBF kernel.

    This is the model-free kernel two-sample statistic of Gretton et al. (2012):
    a non-GMM baseline for the drift task that compares a window sample directly
    to a reference normal sample, without fitting any mixture.
    """
    m, n = len(X), len(Y)
    Kxx = rbf_kernel(X, X, gamma=gamma)
    Kyy = rbf_kernel(Y, Y, gamma=gamma)
    Kxy = rbf_kernel(X, Y, gamma=gamma)
    sxx = (Kxx.sum() - np.trace(Kxx)) / (m * (m - 1))
    syy = (Kyy.sum() - np.trace(Kyy)) / (n * (n - 1))
    return float(sxx + syy - 2.0 * Kxy.mean())


def run_dataset(name, k=None, window=500, n_windows=60, contamination=0.10,
                seed=0):
    X, y, info = datasets.load(name)
    Xtr, Xte, yte = split(X, y, seed=seed)
    # reference GMM on normal training data; K from BIC if not given.
    if k is None:
        from .detectors import GMMDetector
        k = GMMDetector().fit(Xtr).k_
    ref = _fit(Xtr, k, seed)

    rng = np.random.RandomState(seed)
    clean_pool = np.where(yte == 0)[0]
    dirty_pool = np.where(yte == 1)[0]
    win = min(window, len(clean_pool) // 4)
    n_anom = max(1, int(contamination * win))

    # reference sample + kernel bandwidth for the model-free MMD baseline
    ref_sample = Xtr[rng.choice(len(Xtr), min(win, len(Xtr)), replace=False)]
    gamma = _median_gamma(Xtr, rng)
    # literature baselines share the same reference sample as MMD (SPLL uses
    # the reference GMM's K for parity); the partition detectors (QuantTree,
    # EI-kMeans) are built on the full training set, as their papers assume.
    base = DriftBaselines(ref_sample, k=k, seed=seed, full_ref=Xtr)

    cs_clean, cs_dirty, jf_clean, jf_dirty = [], [], [], []
    mmd_clean, mmd_dirty = [], []
    um_clean, um_dirty = [], []       # interpretable "unexplained mass" (fixed 3-sigma)
    umx_clean, umx_dirty = [], []     # dimension-calibrated (chi-square_d) variant
    nll_clean, nll_dirty = [], []     # control: mean window NLL under the ref GMM
    bl_clean = {n: [] for n in BASELINE_KEYS}
    bl_dirty = {n: [] for n in BASELINE_KEYS}
    for _ in range(n_windows):
        wc = Xte[rng.choice(clean_pool, win, replace=False)]
        gc = _fit(wc, k, seed)
        cs_clean.append(divergence.cauchy_schwarz(ref, gc))
        jf_clean.append(divergence.jeffreys(ref, gc))
        mmd_clean.append(mmd2_rbf(ref_sample, wc, gamma))
        um_clean.append(unexplained_fraction(ref, wc, tau=3.0))
        umx_clean.append(unexplained_fraction_chi2(ref, wc, q=0.99))
        nll_clean.append(float(-ref.score_samples(wc).mean()))
        for n, v in base.all_scores(wc).items():
            bl_clean[n].append(v)

        mix = np.vstack([
            Xte[rng.choice(clean_pool, win - n_anom, replace=False)],
            Xte[rng.choice(dirty_pool, n_anom,
                           replace=len(dirty_pool) < n_anom)],
        ])
        gm = _fit(mix, k, seed)
        cs_dirty.append(divergence.cauchy_schwarz(ref, gm))
        jf_dirty.append(divergence.jeffreys(ref, gm))
        mmd_dirty.append(mmd2_rbf(ref_sample, mix, gamma))
        um_dirty.append(unexplained_fraction(ref, mix, tau=3.0))
        umx_dirty.append(unexplained_fraction_chi2(ref, mix, q=0.99))
        nll_dirty.append(float(-ref.score_samples(mix).mean()))
        for n, v in base.all_scores(mix).items():
            bl_dirty[n].append(v)

    labels = np.r_[np.zeros(n_windows), np.ones(n_windows)]

    def _auc(clean, dirty):
        return round(float(roc_auc_score(labels, np.r_[clean, dirty])), 4)

    return {
        "dataset": name, "K": int(k), "window": int(win),
        "contamination": contamination,
        "cs": {"clean_mean": float(np.mean(cs_clean)),
               "dirty_mean": float(np.mean(cs_dirty)),
               "auc": _auc(cs_clean, cs_dirty)},
        "jeffreys": {"clean_mean": float(np.mean(jf_clean)),
                     "dirty_mean": float(np.mean(jf_dirty)),
                     "auc": _auc(jf_clean, jf_dirty)},
        "mmd": {"clean_mean": float(np.mean(mmd_clean)),
                "dirty_mean": float(np.mean(mmd_dirty)),
                "auc": _auc(mmd_clean, mmd_dirty)},
        "unexplained": {"clean_mean": float(np.mean(um_clean)),
                        "dirty_mean": float(np.mean(um_dirty)),
                        "auc": _auc(um_clean, um_dirty)},
        "unexplained_chi2": {"clean_mean": float(np.mean(umx_clean)),
                             "dirty_mean": float(np.mean(umx_dirty)),
                             "auc": _auc(umx_clean, umx_dirty)},
        "gmm_nll": {"clean_mean": float(np.mean(nll_clean)),
                    "dirty_mean": float(np.mean(nll_dirty)),
                    "auc": _auc(nll_clean, nll_dirty)},
        **{n: {"clean_mean": float(np.mean(bl_clean[n])),
               "dirty_mean": float(np.mean(bl_dirty[n])),
               "auc": _auc(bl_clean[n], bl_dirty[n])}
           for n in BASELINE_KEYS},
        "_arrays": {"cs_clean": cs_clean, "cs_dirty": cs_dirty},
    }


def run_all(names=None, **kw):
    names = names or list(datasets.LOADERS)
    return [run_dataset(n, **kw) for n in names]


def _parallel_runs(fn, names, seeds, n_jobs, **kw):
    """Run fn(name, seed=s, **kw) for every (name, seed), in parallel.

    Each (dataset, seed) job is independent; single-threaded BLAS per worker
    beats one job spread over all cores on these small matrices.
    """
    from joblib import Parallel, delayed, parallel_backend
    jobs = [(n, s) for n in names for s in seeds]
    with parallel_backend("loky", inner_max_num_threads=1):
        flat = Parallel(n_jobs=n_jobs)(
            delayed(fn)(n, seed=s, **kw) for n, s in jobs)
    return {n: [r for (jn, _), r in zip(jobs, flat) if jn == n]
            for n in names}


def run_cv(names=None, seeds=(0, 1, 2, 3, 4), n_jobs=-1, **kw):
    """Multi-seed drift: aggregate window-AUC to mean +/- std across seeds."""
    names = names or list(datasets.LOADERS)
    by_name = _parallel_runs(run_dataset, names, seeds, n_jobs, **kw)
    out = []
    for name in names:
        runs = by_name[name]
        agg = {"dataset": name, "K": runs[0]["K"], "n_seeds": len(seeds),
               "_arrays": runs[0]["_arrays"]}
        for key in ("cs", "jeffreys", "mmd", "unexplained",
                    "unexplained_chi2", "gmm_nll") + tuple(BASELINE_KEYS):
            a = [r[key]["auc"] for r in runs]
            agg[key] = {"auc_mean": round(float(np.mean(a)), 3),
                        "auc_std": round(float(np.std(a)), 3)}
        out.append(agg)
    return out


def run_reweight_dataset(name, power=3.0, window=500, n_windows=60, seed=0,
                         k=None):
    """In-support distributional drift with NO individual outliers.

    Both clean and drifted windows are made of *genuine normal points*; the
    drifted window simply draws them with re-weighted regime proportions
    (mixture-weight shift). Since every point still belongs to a known regime,
    a point-outlier detector cannot see the change---this isolates the
    ``distributional drift'' the paper motivates (Section on drift) from the
    ``contamination'' tested by the injected-anomaly experiment.
    """
    X, y, info = datasets.load(name)
    Xtr, Xte, yte = split(X, y, seed=seed)
    if k is None:
        from .detectors import GMMDetector
        k = GMMDetector().fit(Xtr).k_
    ref = _fit(Xtr, k, seed)
    rng = np.random.RandomState(seed)
    clean_pool = np.where(yte == 0)[0]
    win = min(window, len(clean_pool) // 4)
    Xc = Xte[clean_pool]
    ref_sample = Xtr[rng.choice(len(Xtr), min(win, len(Xtr)), replace=False)]
    gamma = _median_gamma(Xtr, rng)
    base = DriftBaselines(ref_sample, k=k, seed=seed, full_ref=Xtr)

    comp = ref.predict(Xc)                     # assign each normal point a regime
    members = [np.where(comp == j)[0] for j in range(k)]
    members = [m for m in members if len(m) > 0]
    base_props = np.array([len(m) for m in members], float)
    base_props /= base_props.sum()
    skew = base_props ** power                  # concentrate mass on dominant regimes
    skew /= skew.sum()

    def draw(props):
        cnt = rng.multinomial(win, props)
        idx = np.concatenate([rng.choice(members[j], cnt[j], replace=True)
                              for j in range(len(members))])
        return Xc[idx]

    cs_c, cs_s, um_c, um_s, mmd_c, mmd_s = [], [], [], [], [], []
    nll_c, nll_s = [], []
    bl_c = {n: [] for n in BASELINE_KEYS}
    bl_s = {n: [] for n in BASELINE_KEYS}
    for _ in range(n_windows):
        wc, ws = draw(base_props), draw(skew)
        for w, (a, b, c, e), bl in ((wc, (cs_c, um_c, mmd_c, nll_c), bl_c),
                                    (ws, (cs_s, um_s, mmd_s, nll_s), bl_s)):
            gw = _fit(w, k, seed)
            a.append(divergence.cauchy_schwarz(ref, gw))
            b.append(unexplained_fraction(ref, w, tau=3.0))
            c.append(mmd2_rbf(ref_sample, w, gamma))
            e.append(float(-ref.score_samples(w).mean()))
            for n, v in base.all_scores(w).items():
                bl[n].append(v)
    labels = np.r_[np.zeros(n_windows), np.ones(n_windows)]

    def _auc(c, s):
        return round(float(roc_auc_score(labels, np.r_[c, s])), 4)

    return {"dataset": name, "power": power, "window": int(win),
            "cs_auc": _auc(cs_c, cs_s),
            "unexplained_auc": _auc(um_c, um_s),
            "mmd_auc": _auc(mmd_c, mmd_s),
            "gmm_nll_auc": _auc(nll_c, nll_s),
            **{n + "_auc": _auc(bl_c[n], bl_s[n]) for n in BASELINE_KEYS},
            "outlier_frac_drift": round(float(np.mean(um_s)), 3)}


def run_reweight_all(names=None, **kw):
    names = names or list(datasets.LOADERS)
    return [run_reweight_dataset(n, **kw) for n in names]


def run_reweight_cv(names=None, seeds=(0, 1, 2, 3, 4), n_jobs=-1, **kw):
    """Multi-seed in-support drift: mean +/- std across seeds."""
    names = names or list(datasets.LOADERS)
    by_name = _parallel_runs(run_reweight_dataset, names, seeds, n_jobs, **kw)
    out = []
    for name in names:
        runs = by_name[name]
        agg = {"dataset": name, "n_seeds": len(seeds)}
        for key in (("cs_auc", "unexplained_auc", "mmd_auc", "gmm_nll_auc")
                    + tuple(n + "_auc" for n in BASELINE_KEYS)
                    + ("outlier_frac_drift",)):
            a = [r[key] for r in runs]
            agg[key + "_mean"] = round(float(np.mean(a)), 3)
            agg[key + "_std"] = round(float(np.std(a)), 3)
        out.append(agg)
    return out


==> anc/gmmad/interpret.py <==
"""Interpretability: attributing alarms to Gaussian regimes.

The value of a GMM over a black-box detector is that an alarm can be *explained*.
Two interpretable quantities are provided:

* **Regime attribution (point level).** For an observation ``x`` the nearest
  mixture component ``k*(x) = argmin_k`` Mahalanobis distance is the closest
  *known normal regime*; the distance itself says *how far outside* it the point
  lies. Normal points sit a few sigma from their regime; anomalies sit many.

* **Unexplained mass (window level).** The fraction of a window whose nearest
  regime is still farther than ``tau`` sigma away -- i.e. the share of the window
  that matches *no* known regime. A clean window has almost none; a drifting /
  contaminated window has a measurable fraction, which is the human-readable
  reason behind a drift alarm.
"""

import numpy as np

from . import benchmark, datasets
from .detectors import GMMDetector
from .divergence import _covs


def mahalanobis(gm, X):
    """(n, K) Mahalanobis distance from each point to each component."""
    covs = _covs(gm)
    out = np.empty((len(X), gm.n_components))
    for k in range(gm.n_components):
        diff = X - gm.means_[k]
        sol = np.linalg.solve(covs[k], diff.T).T
        out[:, k] = np.sqrt(np.maximum(np.einsum("ij,ij->i", diff, sol), 0.0))
    return out


def nearest_regime(gm, X):
    """Return (index of nearest component, Mahalanobis distance to it)."""
    M = mahalanobis(gm, X)
    idx = M.argmin(1)
    return idx, M[np.arange(len(X)), idx]


def unexplained_fraction(gm, X, tau=3.0):
    """Fraction of X whose nearest regime is farther than tau sigma."""
    _, dmin = nearest_regime(gm, X)
    return float((dmin > tau).mean())


def unexplained_fraction_chi2(gm, X, q=0.99):
    """Dimension-calibrated unexplained mass.

    A fixed ``tau`` sigma threshold saturates in high dimensions: for a point
    drawn from its own component the *squared* Mahalanobis distance follows a
    chi-square_d law (E[d^2]=d), so the distance grows like sqrt(d) and every
    high-dimensional point eventually exceeds a fixed tau=3. We instead flag a
    point as unexplained when its squared distance exceeds the chi-square_d(q)
    quantile -- a threshold that scales with the dimension, so a normal point is
    not flagged regardless of d and only genuine tail/novel-regime points are.
    """
    from scipy.stats import chi2
    dim = X.shape[1]
    thresh = np.sqrt(chi2.ppf(q, dim))
    _, dmin = nearest_regime(gm, X)
    return float((dmin > thresh).mean())


def case_study(name="kdd-http", seed=0, tau=3.0, window=500, n_windows=40,
               contamination=0.10):
    """Regime-attribution + unexplained-mass case study on one dataset."""
    X, y, info = datasets.load(name)
    Xtr, Xte, yte = benchmark.split(X, y, seed=seed)
    det = GMMDetector().fit(Xtr)
    gm = det.gm_

    # point-level attribution on the test set
    _, d_normal = nearest_regime(gm, Xte[yte == 0])
    _, d_anom = nearest_regime(gm, Xte[yte == 1])

    # regime table: weight of each component
    regimes = [{"k": int(k), "weight": round(float(gm.weights_[k]), 3)}
               for k in range(gm.n_components)]

    # window-level unexplained mass
    rng = np.random.RandomState(seed)
    clean_pool = np.where(yte == 0)[0]
    dirty_pool = np.where(yte == 1)[0]
    win = min(window, len(clean_pool) // 4)
    n_a = max(1, int(contamination * win))
    clean_um, dirty_um = [], []
    for _ in range(n_windows):
        wc = Xte[rng.choice(clean_pool, win, replace=False)]
        clean_um.append(unexplained_fraction(gm, wc, tau))
        mix = np.vstack([
            Xte[rng.choice(clean_pool, win - n_a, replace=False)],
            Xte[rng.choice(dirty_pool, n_a, replace=len(dirty_pool) < n_a)],
        ])
        dirty_um.append(unexplained_fraction(gm, mix, tau))

    return {
        "dataset": name, "K": int(gm.n_components), "tau": tau,
        "d_normal_median": float(np.median(d_normal)),
        "d_normal_p95": float(np.percentile(d_normal, 95)),
        "d_anom_median": float(np.median(d_anom)),
        "d_anom_p95": float(np.percentile(d_anom, 95)),
        "regimes": regimes,
        "unexplained_clean_mean": float(np.mean(clean_um)),
        "unexplained_dirty_mean": float(np.mean(dirty_um)),
        "_arrays": {"d_normal": d_normal, "d_anom": d_anom,
                    "clean_um": clean_um, "dirty_um": dirty_um},
    }


==> anc/gmmad/partitions.py <==
"""Partition-based drift baselines: QuantTree and EI-kMeans.

Both build a data-driven partition of the reference sample and score a test
window by a goodness-of-fit statistic over partition counts. Implementations
follow the original papers AND the author reference code, whose deviations
from the paper pseudocode are documented inline (we follow the code, since it
produced the published numbers).

* QuantTree -- Boracchi, Carrera, Cervellera, Maccio (ICML 2018, PMLR v80):
  K bins built by recursive one-sided splits on random axes, each capturing an
  equal share of the reference; window scored by the Pearson statistic
  T = sum_k (y_k - nu/K)^2 / (nu/K) (their Eq. 6; higher = drift). The paper's
  experiments apply a PCA rotation fitted on the reference; we do the same.

* EI-kMeans -- Liu, Lu, Zhang (IEEE Trans. Cybernetics 51(6), 2021):
  greedy equal-intensity k-means partition with amplify-shrink coefficient
  search; window scored by Pearson's chi-square test of homogeneity on the
  2xK contingency table (reference counts vs window counts). Because the
  partition count K adapts per dataset, the K-invariant score is the p-value;
  we report -log10(p) (higher = drift), matching their decision rule p<alpha.
"""

import numpy as np
from scipy.stats import chi2_contingency
from sklearn.cluster import KMeans
from sklearn.decomposition import PCA
from sklearn.neighbors import NearestNeighbors


def _fit_scaler(ref):
    """Reference mean/std; near-constant features keep unit scale."""
    mu = ref.mean(0)
    sd = ref.std(0)
    sd[sd < 1e-9 * max(sd.max(), 1.0)] = 1.0
    return mu, sd


# --------------------------------------------------------------------------
# QuantTree
# --------------------------------------------------------------------------
class QuantTree:
    """One random QuantTree histogram fitted on a reference sample."""

    def __init__(self, ref, n_bins=32, seed=0, tie_noise=1e-3):
        self._rng = np.random.RandomState(seed)
        rng = self._rng
        self.tie_noise = tie_noise
        X = np.asarray(ref, float)
        self.mu_, self.sd_ = _fit_scaler(X)
        Xs = (X - self.mu_) / self.sd_
        # PCA rotation estimated from the reference (paper Sec. 5: applied to
        # all tree-based methods; full rank, no dimensionality reduction)
        self.pca_ = PCA(n_components=min(Xs.shape)).fit(Xs)
        Z = self.pca_.transform(Xs)
        # the paper adds tiny noise to scramble repeated values, which
        # otherwise harm the order-statistic splits; applied to training AND
        # test data (tie masses on a cut boundary invert the statistic)
        Z = Z + rng.randn(*Z.shape) * tie_noise
        n, d = Z.shape
        self.K_ = int(n_bins)
        self.leaves_ = []                      # (axis, cut, direction)
        avail = np.ones(n, bool)
        remaining_pi = 1.0
        for k in range(self.K_ - 1):
            idx = np.where(avail)[0]
            n_k = len(idx)
            # author code: split fraction re-normalised over what remains
            p_tilde = (1.0 / self.K_) / remaining_pi
            L = max(1, int(round(p_tilde * n_k)))
            axis = rng.randint(d)
            z = np.sort(Z[idx, axis])
            if rng.rand() < 0.5:               # gamma ~ Bernoulli(0.5)
                cut, direction = z[L - 1], -1  # take the left tail
                taken = idx[Z[idx, axis] <= cut]
            else:
                cut, direction = z[n_k - L], +1  # take the right tail
                taken = idx[Z[idx, axis] >= cut]
            self.leaves_.append((axis, float(cut), direction))
            avail[taken[:L]] = False           # cap at L on ties
            remaining_pi -= 1.0 / self.K_

    def _bins(self, W):
        Ws = (np.asarray(W, float) - self.mu_) / self.sd_
        Z = self.pca_.transform(Ws)
        Z = Z + self._rng.randn(*Z.shape) * self.tie_noise
        lab = np.full(len(Z), self.K_ - 1)
        unassigned = np.ones(len(Z), bool)
        for k, (axis, cut, direction) in enumerate(self.leaves_):
            hit = unassigned & ((Z[:, axis] <= cut) if direction < 0
                                else (Z[:, axis] >= cut))
            lab[hit] = k
            unassigned &= ~hit
        return np.bincount(lab, minlength=self.K_)

    def score(self, W):
        """Pearson statistic vs the uniform target pi_k = 1/K (Eq. 6)."""
        y = self._bins(W)
        nu = y.sum()
        e = nu / self.K_
        return float(((y - e) ** 2 / e).sum())


# --------------------------------------------------------------------------
# EI-kMeans
# --------------------------------------------------------------------------
class EIkMeans:
    """Equal-intensity k-means partition + chi-square homogeneity test."""

    def __init__(self, ref, nu_test, k0=25, beta=50, seed=0):
        X = np.asarray(ref, float)
        self.mu_, self.sd_ = _fit_scaler(X)
        X = (X - self.mu_) / self.sd_
        n = len(X)
        # author cap is K <= min(nu/5, n/50); with small references that
        # leaves no slack over the beta=50 floor and K decays to 2, so we use
        # K <= n/100 (the >=2x slack their own experiments have at n>=2000).
        K = int(min(k0, nu_test // 5, max(2, n // 100)))
        K = max(2, K)
        build = X[:2000]
        m = len(build)
        while K >= 2:
            C = self._greedy_init(build, K)
            km = KMeans(n_clusters=K, init=C, n_init=1,
                        random_state=seed).fit(build)
            centers = km.cluster_centers_
            coe = np.ones(K)
            counts = np.bincount(km.labels_, minlength=K)
            target = m / K
            ok = False
            # amplify-shrink search; the author code compounds the
            # coefficients across the theta grid via the updated ratios
            for theta in np.arange(0.0, 1.0, 0.05):
                dr = counts / target
                coe = np.exp(theta * (dr - 1.0))
                lab = self._assign(build, centers, coe)
                counts = np.bincount(lab, minlength=K)
                if counts.min() >= min(beta, target):
                    ok = True
                    break
            if ok:
                break
            K -= 1
        if K < 2:                              # fallback: plain k-means
            K = 2
            km = KMeans(n_clusters=K, n_init=1, random_state=seed).fit(build)
            centers, coe = km.cluster_centers_, np.ones(K)
        self.K_, self.centers_, self.coe_ = K, centers, coe
        # reference counts from the FULL reference sample (author code)
        self.lambda_ = np.bincount(self._assign(X, centers, coe),
                                   minlength=K)

    @staticmethod
    def _greedy_init(X, K):
        """Greedy equal-intensity medoid seeding (author code variant)."""
        pool = X.copy()
        p = max(1, len(X) // K)
        seeds = []
        for _ in range(K - 1):
            nn = NearestNeighbors(n_neighbors=min(p, len(pool))).fit(pool)
            dist, ind = nn.kneighbors(pool)
            seed_i = int(np.argsort(dist[:, -1])[-1])   # sparsest neighborhood
            group = ind[seed_i]
            seeds.append(pool[group[0]])
            pool = np.delete(pool, group, axis=0)
            if len(pool) <= p:
                break
        seeds.append(pool[0])
        S = np.array(seeds)
        return S if len(S) == K else np.vstack([S] + [pool[:1]] * (K - len(S)))

    @staticmethod
    def _assign(X, centers, coe):
        d = np.linalg.norm(X[:, None, :] - centers[None, :, :], axis=2)
        return np.argmin(d * coe[None, :], axis=1)

    def score(self, W):
        """-log10 p of the 2xK chi-square homogeneity test (higher=drift)."""
        Ws = (np.asarray(W, float) - self.mu_) / self.sd_
        obs = np.bincount(self._assign(Ws, self.centers_, self.coe_),
                          minlength=self.K_)
        table = np.vstack([self.lambda_, obs])
        keep = table.sum(axis=0) > 0
        _, p, _, _ = chi2_contingency(table[:, keep])
        return float(-np.log10(max(p, 1e-300)))


==> anc/gmmad/thresholding.py <==
"""Score thresholds at a target false-alarm rate.

Two strategies, both fit on *normal* scores only:

* :func:`quantile_threshold` -- the empirical (1-far) quantile.
* :func:`evt_threshold` -- Extreme-Value-Theory Peaks-Over-Threshold: fit a
  Generalized Pareto to the tail of the normal scores and extrapolate to the
  target false-alarm rate. This gives calibrated thresholds even when ``far``
  is smaller than 1/n_normal (beyond the empirical support).

Convention: higher score = more anomalous.
"""

import numpy as np
from scipy.stats import genpareto


def quantile_threshold(scores_normal, far=1e-3):
    return float(np.quantile(scores_normal, 1.0 - far))


def evt_threshold(scores_normal, far=1e-3, q_init=0.95):
    scores_normal = np.asarray(scores_normal)
    u = np.quantile(scores_normal, q_init)
    excess = scores_normal[scores_normal > u] - u
    if len(excess) < 30:
        return quantile_threshold(scores_normal, far)
    c, loc, scale = genpareto.fit(excess, floc=0)
    p = far / (1.0 - q_init)              # tail prob within the POT region
    if not (0 < p < 1):
        return quantile_threshold(scores_normal, far)
    z = u + genpareto.ppf(1.0 - p, c, loc=loc, scale=scale)
    if not np.isfinite(z):
        return quantile_threshold(scores_normal, far)
    return float(z)


def evaluate_threshold(scores, y, thr):
    """Return (tpr, fpr) at a given threshold. y: 1=anomaly."""
    flag = scores > thr
    tpr = float(flag[y == 1].mean()) if (y == 1).any() else float("nan")
    fpr = float(flag[y == 0].mean()) if (y == 0).any() else float("nan")
    return tpr, fpr


==> anc/make_sweep_figure.py <==
"""Contamination-sensitivity figure: fig_sweep.{pdf,png}.

Per dataset: window-AUC vs contamination rate for the calibrated unexplained
mass (ours) and MMD (the reference model-free test), with the min-max envelope
of the remaining model-free detectors as a band. 10% values come from
results.json (the main experiment); other levels from contamination_sweep.json.
"""

import json
import os

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt


OUT = os.path.join(os.path.dirname(os.path.abspath(__file__)), "outputs")
PRETTY = {"kdd-http": "KDD-http", "kdd-smtp": "KDD-smtp",
          "mammography": "Mammography", "shuttle": "Shuttle",
          "pendigits": "Pendigits", "satellite": "Satellite",
          "optdigits": "Optdigits"}

sweep = json.load(open(os.path.join(OUT, "contamination_sweep.json")))
r10 = json.load(open(os.path.join(OUT, "results.json")))["drift"]

OURS = "unexplained_chi2"
REF = "mmd"
# every model-free detector present in the data except ours and MMD
sample_row = r10[0]
FIELD = [k for k in ("c2st", "spll", "pca_cd", "lsdd", "swd", "qtree", "eik")
         if k in sample_row]

levels = sorted([float(k) for k in sweep] + [0.10])
datasets = [r["dataset"] for r in r10]


def get(ds, stat, lvl):
    rows = r10 if abs(lvl - 0.10) < 1e-9 else sweep[str(lvl)]
    row = next(r for r in rows if r["dataset"] == ds)
    return row[stat]["auc_mean"]


fig, axes = plt.subplots(2, 4, figsize=(16, 6.4), sharey=True)
axes = axes.ravel()
x = [100 * l for l in levels]
for i, ds in enumerate(datasets):
    a = axes[i]
    lo = [min(get(ds, s, l) for s in FIELD) for l in levels]
    hi = [max(get(ds, s, l) for s in FIELD) for l in levels]
    a.fill_between(x, lo, hi, color="0.82", zorder=1,
                   label="other model-free (range)")
    a.plot(x, [get(ds, "gmm_nll", l) for l in levels], "^-.", color="0.35",
           lw=1.4, ms=4, zorder=2, label="mean NLL (GMM control)")
    a.plot(x, [get(ds, REF, l) for l in levels], "s--", color="#d95f02",
           lw=1.8, ms=5, zorder=2, label="MMD")
    a.plot(x, [get(ds, OURS, l) for l in levels], "o-", color="#1b6ca8",
           lw=2.4, ms=6, zorder=3, label=r"Unexpl. ($\chi^2_d$, ours)")
    a.set(title=PRETTY[ds], xscale="log", ylim=(0.42, 1.03))
    a.set_xticks(x)
    a.set_xticklabels([f"{int(v)}%" for v in x])
    a.minorticks_off()
    a.axhline(0.5, color="0.6", ls=":", lw=0.8, zorder=0)
    a.grid(alpha=0.25)
    if i % 4 == 0:
        a.set_ylabel("window-level ROC-AUC")
    if i >= 3:
        a.set_xlabel("contamination rate")
h, l = axes[0].get_legend_handles_labels()
axes[7].axis("off")
axes[7].legend(h[::-1], l[::-1], loc="center", frameon=False, fontsize=11)
fig.tight_layout()
fig.savefig(os.path.join(OUT, "fig_sweep.png"), dpi=140, bbox_inches="tight")
fig.savefig(os.path.join(OUT, "fig_sweep.pdf"), bbox_inches="tight")
print("wrote fig_sweep.{png,pdf}; field band =", FIELD)


==> anc/requirements.txt <==
# Python dependencies for the GMM anomaly/drift-detection experiments.
# Tested with the versions pinned below; newer minor versions should also work.
numpy>=1.24,<3
scipy>=1.10
scikit-learn>=1.3
matplotlib>=3.7
pyod>=1.1          # ECOD / COPOD baselines (parameter-free, no torch needed)


==> anc/rerun_drift_patch.py <==
"""Recompute the drift + reweight stages (all statistics), patch results.json.

Used when only window-level statistics changed (e.g. the SPLL fix of
2026-08-12): the point-anomaly benchmark, EVT and interpretability results are
untouched, so a full pipeline rerun is unnecessary. Verifies that every
statistic EXCEPT the changed ones is bit-identical to the stored results
(same seeds => same windows), then rewrites the drift tables.
"""

import json
import os
import warnings

warnings.filterwarnings("ignore")

import run_experiments as R
from gmmad import drift

OUT = R.OUT
CHANGED = {"gmm_nll"}       # statistics whose values are allowed to differ/appear

print("rerunning drift (parallel)...")
dr = drift.run_cv(seeds=(0, 1, 2, 3, 4), n_windows=40)
print("rerunning reweight (parallel)...")
rw = drift.run_reweight_cv(seeds=(0, 1, 2, 3, 4), n_windows=40)

res = json.load(open(os.path.join(OUT, "results.json")))

# ---- verification: unchanged statistics must reproduce exactly ------------
bad = []
for old, new in zip(res["drift"], dr):
    for key in ("cs", "jeffreys", "mmd", "unexplained", "unexplained_chi2",
                "c2st", "pca_cd", "lsdd", "swd"):
        if key in CHANGED:
            continue
        for f in ("auc_mean", "auc_std"):
            if abs(old[key][f] - new[key][f]) > 1e-9:
                bad.append((old["dataset"], key, f, old[key][f], new[key][f]))
for old, new in zip(res["reweight"], rw):
    for key in [k for k in old if k.endswith("_mean") or k.endswith("_std")]:
        if any(c in key for c in CHANGED):
            continue
        if abs(old[key] - new[key]) > 1e-9:
            bad.append((old["dataset"], key, "", old[key], new[key]))
if bad:
    print("VERIFICATION FAILED -- unchanged statistics moved:")
    for b in bad[:20]:
        print("  ", b)
    raise SystemExit(1)
print("verification OK: all non-SPLL statistics reproduced exactly")

# ---- report the SPLL delta ------------------------------------------------
print("\nSPLL old -> new (drift):")
for old, new in zip(res["drift"], dr):
    print(f"  {old['dataset']:12s} {old['spll']['auc_mean']:.2f} -> "
          f"{new['spll']['auc_mean']:.2f}")
print("SPLL old -> new (reweight):")
for old, new in zip(res["reweight"], rw):
    print(f"  {old['dataset']:12s} {old['spll_auc_mean']:.2f} -> "
          f"{new['spll_auc_mean']:.2f}")

# ---- patch + rewrite tables ------------------------------------------------
res["drift"] = [{k: v for k, v in r.items() if k != "_arrays"} for r in dr]
res["reweight"] = rw
with open(os.path.join(OUT, "results.json"), "w") as f:
    json.dump(res, f, indent=2)
for stem, tex in (("tab_driftcmp", R.driftcmp_table(dr)),
                  ("tab_driftbase", R.driftbase_table(dr)),
                  ("tab_reweight", R.reweight_table(rw))):
    with open(os.path.join(OUT, stem + ".tex"), "w") as f:
        f.write(tex + "\n")
print("\npatched results.json and rewrote drift tables")


==> anc/run_contamination_sweep.py <==
"""Contamination-rate sensitivity sweep (reviewer request, 2026-08).

Reruns the windowed drift experiment at contamination levels beyond the
paper's 10% and stores window-AUCs for every statistic. 10% is not rerun;
it is already in results.json.
"""

import json
import os
import warnings

warnings.filterwarnings("ignore")

from gmmad import drift

OUT = os.path.join(os.path.dirname(os.path.abspath(__file__)), "outputs")
LEVELS = (0.02, 0.05, 0.20)

sweep = {}
for c in LEVELS:
    print(f"contamination={c} ...", flush=True)
    dr = drift.run_cv(seeds=(0, 1, 2, 3, 4), n_windows=40, contamination=c)
    sweep[str(c)] = [{k: v for k, v in r.items() if k != "_arrays"}
                     for r in dr]

with open(os.path.join(OUT, "contamination_sweep.json"), "w") as f:
    json.dump(sweep, f, indent=2)
print("wrote outputs/contamination_sweep.json")


==> anc/run_experiments.py <==
"""End-to-end experiment driver.

Runs the dataset summary, the detector x dataset benchmark, and the windowed
drift experiment; writes:
  * outputs/results.json        -- all numbers
  * outputs/tab_datasets.tex    -- dataset table (LaTeX)
  * outputs/tab_benchmark.tex   -- AUC/AP table (LaTeX)
  * outputs/tab_drift.tex       -- drift-detection table (LaTeX)
  * outputs/fig_*.png / .pdf    -- figures for the paper

Usage:  python3 run_experiments.py
"""

import json
import os

import numpy as np

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

from gmmad import benchmark, datasets, drift, interpret

OUT = os.path.join(os.path.dirname(os.path.abspath(__file__)), "outputs")
os.makedirs(OUT, exist_ok=True)

PRETTY = {"kdd-http": "KDD-http", "kdd-smtp": "KDD-smtp",
          "mammography": "Mammography", "shuttle": "Shuttle",
          "pendigits": "Pendigits", "satellite": "Satellite",
          "optdigits": "Optdigits"}

SHORT = {"kdd-http": "http", "kdd-smtp": "smtp", "mammography": "Mammo",
         "shuttle": "Shut", "pendigits": "Pen", "satellite": "Sat",
         "optdigits": "Opt"}

DET_ORDER = ["GMM-NLL", "IsolationForest", "LOF", "OCSVM", "ECOD", "COPOD", "AE"]
DET_LABEL = {"GMM-NLL": "GMM (ours)", "IsolationForest": "IForest",
             "LOF": "LOF", "OCSVM": "OCSVM", "ECOD": "ECOD",
             "COPOD": "COPOD", "AE": "AE (MLP)"}


def _save_fig(fig, stem):
    fig.savefig(os.path.join(OUT, stem + ".png"), dpi=140, bbox_inches="tight")
    fig.savefig(os.path.join(OUT, stem + ".pdf"), bbox_inches="tight")
    plt.close(fig)


# --------------------------------------------------------------------------
def datasets_table(summary):
    lines = [r"\begin{tabular}{lrrrr}", r"\hline",
             r"Dataset & $n$ & $d$ & \#anom. & \%anom. \\", r"\hline"]
    for r in summary:
        lines.append(f"{PRETTY[r['name']]} & {r['n']} & {r['d']} & "
                     f"{r['n_anom']} & {r['pct_anom']:.2f} \\\\")
    lines += [r"\hline", r"\end{tabular}"]
    return "\n".join(lines)


def benchmark_table(bench):
    """Transposed: methods as rows, datasets as columns (mean ROC-AUC)."""
    dsets = [row["dataset"] for row in bench]
    bym = {row["dataset"]: row["detectors"] for row in bench}
    best = {ds: max(bym[ds][d]["AUC_mean"] for d in DET_ORDER) for ds in dsets}
    n_splits = bench[0].get("n_splits", 1)
    header = " & ".join(["Method"] + [SHORT[d] for d in dsets])
    lines = [r"\begin{tabular}{l" + "c" * len(dsets) + "}", r"\hline",
             header + r" \\", r"\hline"]
    for d in DET_ORDER:
        cells = [DET_LABEL[d]]
        for ds in dsets:
            m = bym[ds][d]["AUC_mean"]
            cells.append(f"\\textbf{{{m:.3f}}}" if abs(m - best[ds]) < 1e-9
                         else f"{m:.3f}")
        lines.append(" & ".join(cells) + r" \\")
    lines += [r"\hline",
              r"\multicolumn{%d}{l}{\footnotesize ROC-AUC, mean over %d random "
              r"splits (std $\leq0.09$; per-split values in \texttt{results.json}); "
              r"best per}\\" % (len(dsets) + 1, n_splits),
              r"\multicolumn{%d}{l}{\footnotesize column in bold. Columns: "
              r"http, smtp, Mammo(graphy), Shut(tle), Pen(digits), Sat(ellite), "
              r"Opt(digits).}\\" % (len(dsets) + 1),
              r"\end{tabular}"]
    return "\n".join(lines)


def regimes_table(cs):
    """Per-component weight table (sorted, as %), for the case study."""
    reg = sorted(cs["regimes"], key=lambda r: -r["weight"])
    eff = sum(1 for r in reg if r["weight"] >= 0.01)   # regimes >=1% mass
    ncol = len(reg) + 1
    lines = [r"\begin{tabular}{l" + "r" * len(reg) + "}", r"\hline",
             "Regime (by weight) & "
             + " & ".join(str(i + 1) for i in range(len(reg))) + r" \\",
             "Weight $\\pi_k$ (\\%) & "
             + " & ".join(f"{100*r['weight']:.1f}" for r in reg) + r" \\",
             r"\hline",
             r"\multicolumn{%d}{l}{\footnotesize %s: %d components, of which %d "
             r"carry $\geq\!1\%%$ of the mass. Normal points lie a median "
             r"%.1f$\sigma$}\\" % (ncol, PRETTY[cs["dataset"]], cs["K"], eff,
                                   cs["d_normal_median"]),
             r"\multicolumn{%d}{l}{\footnotesize (p95 %.1f$\sigma$) from their "
             r"nearest regime, whereas flagged anomalies lie a median "
             r"%.1f$\sigma$ away.}\\" % (ncol, cs["d_normal_p95"],
                                         cs["d_anom_median"]),
             r"\end{tabular}"]
    return "\n".join(lines)


# --------------------------------------------------------------------------
def driftcmp_table(dr):
    """Window AUC: GMM statistics (CS, KL, NLL, unexplained 3-sigma/chi2_d) + MMD."""
    lines = [r"\resizebox{\textwidth}{!}{%",
             r"\begin{tabular}{lrrrrrr}", r"\hline",
             r"Dataset & CS div.\ & KL surr.\ & Win.\ NLL & "
             r"Unexpl.\ ($3\sigma$) & Unexpl.\ ($\chi^2_d$) & MMD \\",
             r" & \footnotesize(GMM) & \footnotesize(GMM) & "
             r"\footnotesize(GMM) & \footnotesize(interp.) & "
             r"\footnotesize(interp., dim-cal.) & "
             r"\footnotesize(model-free) \\",
             r"\hline"]
    for r in dr:
        keys = ("cs", "jeffreys", "gmm_nll", "unexplained",
                "unexplained_chi2", "mmd")
        vals = {n: (r[n]["auc_mean"], r[n]["auc_std"]) for n in keys}
        best = max(m for m, _ in vals.values())
        cells = []
        for n in keys:
            m, s = vals[n]
            body = f"{m:.2f}{{\\footnotesize$\\pm${s:.2f}}}"
            cells.append(f"\\textbf{{{body}}}" if abs(m - best) < 1e-9 else body)
        lines.append(f"{PRETTY[r['dataset']]} & " + " & ".join(cells) + r" \\")
    lines += [r"\hline",
              r"\multicolumn{6}{l}{\footnotesize Window-level ROC-AUC "
              r"(clean vs.\ 10\% contaminated), mean\,$\pm$\,std over five "
              r"seeds;}\\",
              r"\multicolumn{6}{l}{\footnotesize best per row in bold. Chance "
              r"$=0.5$. `Unexpl.'\ is the interpretable window fraction}\\",
              r"\multicolumn{6}{l}{\footnotesize beyond a threshold: fixed "
              r"$3\sigma$, which saturates in high dimension, vs.\ the}\\",
              r"\multicolumn{6}{l}{\footnotesize dimension-calibrated "
              r"$\chi^2_d(0.99)$ quantile, which restores it.}\\",
              r"\end{tabular}}"]
    return "\n".join(lines)


BASE_ORDER = ("unexplained_chi2", "mmd", "c2st", "spll", "pca_cd", "lsdd",
              "swd", "qtree", "eik")
BASE_LABEL = {"unexplained_chi2": r"Unexpl.\ ($\chi^2_d$)", "mmd": "MMD",
              "c2st": "C2ST", "spll": "SPLL", "pca_cd": "PCA-CD",
              "lsdd": "LSDD", "swd": "SW dist.", "qtree": "QTree",
              "eik": "EI-kM"}


def driftbase_table(dr):
    """Ours vs. the five literature baselines (window-level AUC).

    Explanatory text lives in the LaTeX caption; the tabular is wrapped in a
    \\resizebox so the eight mean+-std columns always fit the text width.
    """
    header = " & ".join(["Dataset"] + [BASE_LABEL[k] for k in BASE_ORDER])
    lines = [r"\resizebox{\textwidth}{!}{%",
             r"\begin{tabular}{l" + "r" * len(BASE_ORDER) + "}", r"\hline",
             header + r" \\", r"\hline"]
    for r in dr:
        vals = {n: (r[n]["auc_mean"], r[n]["auc_std"]) for n in BASE_ORDER}
        best = max(round(m, 2) for m, _ in vals.values())
        cells = []
        for n in BASE_ORDER:
            m, s = vals[n]
            body = f"{m:.2f}{{\\footnotesize$\\pm${s:.2f}}}"
            cells.append(f"\\textbf{{{body}}}" if round(m, 2) >= best
                         else body)
        lines.append(f"{PRETTY[r['dataset']]} & " + " & ".join(cells) + r" \\")
    lines += [r"\hline", r"\end{tabular}}"]
    return "\n".join(lines)


def reweight_table(rw):
    """In-support drift (regime re-weighting, no individual outliers)."""
    keys = ("cs_auc", "unexplained_auc", "gmm_nll_auc", "mmd_auc",
            "c2st_auc", "spll_auc",
            "pca_cd_auc", "lsdd_auc", "swd_auc", "qtree_auc", "eik_auc")
    head = (r"Dataset & CS & Unexpl.\ & NLL & MMD & C2ST & SPLL & PCA-CD & "
            r"LSDD & SW & QTree & EI-kM & Outl.\ frac.\ \\")
    lines = [r"\resizebox{\textwidth}{!}{%",
             r"\begin{tabular}{l" + "r" * (len(keys) + 1) + "}", r"\hline",
             head, r"\hline"]
    for r in rw:
        vals = {n: r[n + "_mean"] for n in keys}
        best = max(round(v, 2) for v in vals.values())
        cells = [(f"\\textbf{{{vals[n]:.2f}}}"
                  if round(vals[n], 2) >= best else f"{vals[n]:.2f}")
                 for n in keys]
        lines.append(f"{PRETTY[r['dataset']]} & " + " & ".join(cells)
                     + f" & {r['outlier_frac_drift_mean']:.3f}" + r" \\")
    lines += [r"\hline", r"\end{tabular}}"]
    return "\n".join(lines)


def capabilities_table():
    """Static qualitative comparison of what each detector offers."""
    rows = [
        ("GMM (ours)", "\\checkmark", "\\checkmark", "\\checkmark",
         "\\checkmark"),
        ("IsolationForest", "--", "--", "--", "\\checkmark"),
        ("LOF", "--", "--", "--", "stores all points"),
        ("OCSVM", "--", "--", "--", "partial"),
        ("ECOD / COPOD", "per-feature", "--", "--", "\\checkmark"),
        ("AE (MLP)", "--", "--", "--", "\\checkmark"),
    ]
    lines = [r"\begin{tabular}{lcccc}", r"\hline",
             r"Method & Interpretable & Density & Regime-level & Compact "
             r"model \\",
             r" & regimes & model & attribution & (no data kept) \\",
             r"\hline"]
    for name, a, b, c, d in rows:
        lines.append(f"{name} & {a} & {b} & {c} & {d} \\\\")
    lines += [r"\hline", r"\end{tabular}"]
    return "\n".join(lines)


def evt_table(bench):
    """EVT threshold calibration: target vs achieved false-alarm rate."""
    lines = [r"\begin{tabular}{lcccc}", r"\hline",
             r"Dataset & \multicolumn{2}{c}{target FAR $=10^{-2}$} & "
             r"\multicolumn{2}{c}{target FAR $=10^{-3}$} \\",
             r" & achieved FPR & detect.\ & achieved FPR & detect.\ \\",
             r"\hline"]
    for row in bench:
        evt = row["detectors"]["GMM-NLL"]["evt"]
        e2, e3 = evt["0.01"], evt["0.001"]
        lines.append(f"{PRETTY[row['dataset']]} & "
                     f"{e2['achieved_fpr_mean']:.4f} & {e2['tpr_mean']:.2f} & "
                     f"{e3['achieved_fpr_mean']:.4f} & {e3['tpr_mean']:.2f}"
                     r" \\")
    lines += [r"\hline",
              r"\multicolumn{5}{l}{\footnotesize Mean over five splits; "
              r"``detect.'' is the fraction of anomalies flagged (TPR).}\\",
              r"\end{tabular}"]
    return "\n".join(lines)


def fig_bic_and_roc(bench):
    """BIC curve + score histogram for KDD-http, ROC for two datasets."""
    from sklearn.metrics import roc_curve
    from gmmad.detectors import GMMDetector, DETECTORS

    fig, ax = plt.subplots(1, 3, figsize=(15, 4.2))

    # BIC on kdd-http
    X, y, _ = datasets.load("kdd-http")
    Xtr, Xte, yte = benchmark.split(X, y)
    det = GMMDetector().fit(Xtr)
    ks, bics = zip(*det.bic_curve_)
    ax[0].plot(ks, bics, "o-")
    ax[0].axvline(det.k_, color="r", ls="--", label=f"$K^*={det.k_}$")
    ax[0].set(title="(a) Model selection (BIC), KDD-http",
              xlabel="number of components $K$", ylabel="BIC")
    ax[0].legend()

    # ROC for kdd-http and satellite
    for k, ds in enumerate(["kdd-http", "satellite"]):
        X, y, _ = datasets.load(ds)
        Xtr, Xte, yte = benchmark.split(X, y)
        a = ax[1 + k]
        for dname, make in DETECTORS.items():
            s = make().fit(Xtr).score(Xte)
            from sklearn.metrics import roc_auc_score
            fpr, tpr, _ = roc_curve(yte, s)
            lab = dname.replace("GMM-NLL", "GMM (ours)")
            a.plot(fpr, tpr, label=f"{lab} ({roc_auc_score(yte,s):.3f})")
        a.plot([0, 1], [0, 1], "k:", lw=0.8)
        a.set(title=f"({'bc'[k]}) ROC -- {PRETTY[ds]}",
              xlabel="false positive rate", ylabel="true positive rate")
        a.legend(fontsize=8, loc="lower right")
    _save_fig(fig, "fig_benchmark")


def fig_interpret(cs, cs2):
    """Regime attribution + unexplained-mass for two case-study datasets."""
    fig, ax = plt.subplots(2, 2, figsize=(11, 8))
    tags = "abcd"
    for row, c in enumerate((cs, cs2)):
        a = c["_arrays"]
        dn, da = a["d_normal"], a["d_anom"]
        hi = np.percentile(np.r_[dn, da], 99)
        bins = np.linspace(0, hi, 40)
        ax[row][0].hist(dn, bins=bins, density=True, alpha=0.6, label="normal")
        ax[row][0].hist(da, bins=bins, density=True, alpha=0.6, label="anomaly")
        ax[row][0].axvline(c["tau"], color="k", ls=":", lw=1,
                           label=f"$\\tau={c['tau']:.0f}\\sigma$")
        ax[row][0].set(
            title=f"({tags[2*row]}) Distance to nearest regime -- "
                  f"{PRETTY[c['dataset']]}",
            xlabel="Mahalanobis distance ($\\sigma$)", ylabel="density")
        ax[row][0].legend()

        cu, du = a["clean_um"], a["dirty_um"]
        bins2 = np.linspace(0, max(max(cu), max(du)) * 1.1 + 1e-9, 22)
        ax[row][1].hist(cu, bins=bins2, alpha=0.6, label="clean windows")
        ax[row][1].hist(du, bins=bins2, alpha=0.6, label="10% contam. windows")
        ax[row][1].axvline(0.10, color="r", ls="--", lw=1, label="injected 10%")
        ax[row][1].set(
            title=f"({tags[2*row+1]}) Unexplained mass -- {PRETTY[c['dataset']]}",
            xlabel="fraction beyond $\\tau\\sigma$ of every regime",
            ylabel="count")
        ax[row][1].legend()
    fig.tight_layout()
    _save_fig(fig, "fig_interpret")


def fig_drift(dr):
    n = len(dr)
    ncol = 3
    nrow = (n + ncol - 1) // ncol
    fig, ax = plt.subplots(nrow, ncol, figsize=(5 * ncol, 3.6 * nrow))
    axes = np.array(ax).reshape(-1)
    for i, r in enumerate(dr):
        a = axes[i]
        cc = r["_arrays"]["cs_clean"]
        cd = r["_arrays"]["cs_dirty"]
        bins = np.linspace(0, max(max(cc), max(cd)) * 1.05 + 1e-9, 22)
        a.hist(cc, bins=bins, alpha=0.6, label="clean")
        a.hist(cd, bins=bins, alpha=0.6, label="10% contam.")
        a.set(title=f"{PRETTY[r['dataset']]} (AUC {r['cs'].get('auc', r['cs'].get('auc_mean', 0)):.3f})",
              xlabel="Cauchy--Schwarz divergence", ylabel="count")
        a.legend(fontsize=8)
    for j in range(n, len(axes)):
        axes[j].axis("off")
    fig.suptitle("Windowed drift detection: CS divergence to reference GMM",
                 fontsize=13)
    fig.tight_layout(rect=(0, 0, 1, 0.97))
    _save_fig(fig, "fig_drift")


# --------------------------------------------------------------------------
def main():
    print("=== dataset summary ===")
    summ = datasets.summary()
    for r in summ:
        print(f"  {r['name']:12s} n={r['n']:7d} d={r['d']:3d} "
              f"anom={r['n_anom']:6d} ({r['pct_anom']:.2f}%)")

    print("\n=== benchmark (ROC-AUC, 5-split CV) ===")
    bench = benchmark.run_cv(seeds=(0, 1, 2, 3, 4))
    for row in bench:
        print(f"  {PRETTY[row['dataset']]}:")
        for d, rec in row["detectors"].items():
            extra = f" K_mode={rec['K_mode']}" if "K_mode" in rec else ""
            print(f"    {d:16s} AUC={rec['AUC_mean']:.4f}"
                  f"±{rec['AUC_std']:.4f} "
                  f"AP={rec['AP_mean']:.4f}±{rec['AP_std']:.4f}{extra}")

    print("\n=== drift detection (CS/KL/Unexpl/MMD, 5-seed mean+/-std) ===")
    dr = drift.run_cv(seeds=(0, 1, 2, 3, 4), n_windows=40)
    for r in dr:
        print(f"  {PRETTY[r['dataset']]}: K={r['K']} window AUC -> "
              f"CS={r['cs']['auc_mean']:.2f}+/-{r['cs']['auc_std']:.2f} "
              f"KL={r['jeffreys']['auc_mean']:.2f} "
              f"Unexpl={r['unexplained']['auc_mean']:.2f} "
              f"MMD={r['mmd']['auc_mean']:.2f}")

    print("\n=== in-support drift (regime re-weighting, 5-seed) ===")
    rw = drift.run_reweight_cv(seeds=(0, 1, 2, 3, 4), n_windows=40)
    for r in rw:
        print(f"  {PRETTY[r['dataset']]}: "
              f"CS={r['cs_auc_mean']:.2f} "
              f"Unexpl={r['unexplained_auc_mean']:.2f} "
              f"MMD={r['mmd_auc_mean']:.2f} "
              f"(outlier frac {r['outlier_frac_drift_mean']:.2f})")

    print("\n=== interpretability case study ===")
    cs = interpret.case_study("kdd-http")
    cs2 = interpret.case_study("mammography")
    for c in (cs, cs2):
        print(f"  {PRETTY[c['dataset']]}: K={c['K']} nearest-regime dist "
              f"normal median={c['d_normal_median']:.2f}sigma "
              f"(p95={c['d_normal_p95']:.2f}) vs "
              f"anomaly median={c['d_anom_median']:.2f}sigma; "
              f"unexplained mass clean={c['unexplained_clean_mean']:.3f} "
              f"contam={c['unexplained_dirty_mean']:.3f}")

    # ---- write artefacts ----
    results = {"datasets": summ, "benchmark": bench,
               "drift": [{k: v for k, v in r.items() if k != "_arrays"}
                         for r in dr],
               "interpret": {k: v for k, v in cs.items() if k != "_arrays"},
               "interpret2": {k: v for k, v in cs2.items() if k != "_arrays"},
               "reweight": rw}
    with open(os.path.join(OUT, "results.json"), "w") as f:
        json.dump(results, f, indent=2)
    for stem, tex in (("tab_datasets", datasets_table(summ)),
                      ("tab_benchmark", benchmark_table(bench)),
                      ("tab_capabilities", capabilities_table()),
                      ("tab_driftcmp", driftcmp_table(dr)),
                      ("tab_driftbase", driftbase_table(dr)),
                      ("tab_reweight", reweight_table(rw)),
                      ("tab_evt", evt_table(bench)),
                      ("tab_regimes", regimes_table(cs))):
        with open(os.path.join(OUT, stem + ".tex"), "w") as f:
            f.write(tex + "\n")

    fig_bic_and_roc(bench)
    fig_drift(dr)
    fig_interpret(cs, cs2)
    print(f"\nWrote results.json, LaTeX tables, and figures to {OUT}/")


if __name__ == "__main__":
    main()

